Texture-guided Saliency Distilling for Unsupervised Salient Object Detection

Deep Learning-based Unsupervised Salient Object Detection (USOD) mainly relies on the noisy saliency pseudo labels that have been generated from traditional handcraft methods or pre-trained networks. To cope with the noisy labels problem, a class of methods focus on only easy samples with reliable labels but ignore valuable knowledge in hard samples. In this paper, we propose a novel USOD method to mine rich and accurate saliency knowledge from both easy and hard samples. First, we propose a Confidence-aware Saliency Distilling (CSD) strategy that scores samples conditioned on samples' confidences, which guides the model to distill saliency knowledge from easy samples to hard samples progressively. Second, we propose a Boundary-aware Texture Matching (BTM) strategy to refine the boundaries of noisy labels by matching the textures around the predicted boundary. Extensive experiments on RGB, RGB-D, RGB-T, and video SOD benchmarks prove that our method achieves state-of-the-art USOD performance.

==> image/framework/comparison/aa.py <==
import cv2
import numpy as np
import os

tag = '0'

base_path = r'E:\my_paper\cvpr2023-author_kit-v1_1-1\latex\image\framework\comparison\\'
im = cv2.imread(base_path + 'init{}.png'.format(tag), 0)
im_mean = np.mean(im)
imb = (im > 128).astype(np.uint8) * 255
cv2.imwrite(base_path + 'binary{}.png'.format(tag), imb)
print(imb.shape)

imcc = np.abs(im - im_mean) *1.8
#imcc = (imcc - np.min(imcc)) / (np.max(imcc) - np.min(imcc) + 1e-5) * 255.
print(np.max(imcc), np.min(imcc))
cv2.imwrite(base_path + 'conf{}.png'.format(tag), imcc)

#ime = cv2.erode(imb, (25,25), iterations=5)
#imd = cv2.dilate(imb, (25,25), iterations=5)
#cv2.imwrite(base_path + 'contour.png', imd - ime)
#cv2.imwrite(base_path + 'di.png', imd)

ime = cv2.Canny(imb, 0, 255)    
kernel = cv2.getStructuringElement(cv2.MORPH_RECT, (55, 55))#定义结构元素的形状和大小
dst = cv2.dilate(ime, kernel)#膨胀操作
cv2.imwrite(base_path + 'contour{}.png'.format(tag), ime)
